Scenario-based Probing and Steering Cultural Values in Large Language Models--Extended Version

Large Language Models (LLMs) are deployed across cultural contexts but often reflect homogenized values inherited from training data. Evaluations of cultural alignment typically rely on direct prompting with survey-style questions, which frequently elicit neutral or safety-aligned responses and fail to capture underlying model preferences. We propose a framework for probing and steering latent cultural representations in LLMs along the two Inglehart--Welzel axes of the World Values Survey (WVS). By translating social value questions into scenario-based behavioral dilemmas, we extract token-level probabilities to measure implicit values and apply activation steering, optionally combined with country-conditioned prompting, to shift model behavior without retraining. Across three open-source LLMs and four target cultures, we find substantial variation in steerability and identify latent entanglement, where interventions along one cultural dimension induce shifts along another. This coupling mirrors correlations in human WVS data and persists across activation, prompt, and hybrid steering. It constrains axis-independent alignment, though general task performance is largely preserved.

==> scripts/verification_analysis.py <==
"""Inter-annotator agreement analysis for the 300-item D_test verification.

Three raters (two humans: Ducanh, Sarah; one LLM: Opus 4.7) labelled each item
in `data_verified.csv` with one of:
    0 = Pass (Alignment + Neutrality + Realism all met)
    1 = Fails Alignment
    2 = Fails Neutrality
    3 = Fails Realism

Sarah occasionally records multiple failure reasons per item (e.g. "2,3").

Outputs:
    scripts/verification_metrics.txt   -- human-readable report
    scripts/verification_table.tex     -- LaTeX tabular fragment for \input{}
"""

from __future__ import annotations

import os
from itertools import combinations

import numpy as np
import pandas as pd
from sklearn.metrics import cohen_kappa_score
from statsmodels.stats.inter_rater import fleiss_kappa, aggregate_raters


HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
CSV = os.path.join(ROOT, "data_verified.csv")
TXT_OUT = os.path.join(HERE, "verification_metrics.txt")
TEX_OUT = os.path.join(HERE, "verification_table.tex")

RATERS = ["Ducanh", "Sarah", "Opus 4.7"]
DISPLAY = {"Ducanh": "Labeler 1", "Sarah": "Labeler 2", "Opus 4.7": "Opus 4.7"}
CRITERIA = {1: "Alignment", 2: "Neutrality", 3: "Realism"}


# -------- label parsing --------

def parse_label_set(v) -> frozenset[int]:
    """Return the set of failure codes a rater assigned. Pass -> empty set.

    Decision rule for multi-criterion failures: if a sample is flagged as
    failing Realism (3), neutrality is moot (an unrealistic dilemma cannot
    be a neutral one), so we collapse any set containing 3 to {3}.
    """
    if pd.isna(v):
        return frozenset()
    s = str(v).strip()
    if s in ("", "0"):
        return frozenset()
    codes = {int(x) for x in s.split(",") if x.strip()}
    if 3 in codes:
        return frozenset({3})
    return frozenset(codes)


def to_binary(label_set: frozenset[int]) -> int:
    """1 = Fail (any failure code), 0 = Pass."""
    return 1 if label_set else 0


def to_single(label_set: frozenset[int]):
    """Single int label or NaN if multi-failure."""
    if not label_set:
        return 0
    if len(label_set) == 1:
        return next(iter(label_set))
    return np.nan


def has_criterion(label_set: frozenset[int], code: int) -> int:
    return 1 if code in label_set else 0


# -------- agreement primitives --------

def pct_agreement(a, b) -> float:
    a = np.asarray(a)
    b = np.asarray(b)
    return float((a == b).mean())


def krippendorff_alpha_nominal(matrix: np.ndarray) -> float:
    """Krippendorff's alpha for nominal data, raters x items, NaN = missing."""
    M = np.asarray(matrix, dtype=float)
    n_raters, n_items = M.shape
    values = sorted({int(v) for v in M[~np.isnan(M)].tolist()})
    if not values:
        return float("nan")
    # observed disagreement
    Do_num = 0.0
    Do_den = 0.0
    # value frequency (for expected disagreement)
    n_v = {v: 0 for v in values}
    for j in range(n_items):
        col = M[:, j]
        col = col[~np.isnan(col)]
        m = len(col)
        if m < 2:
            continue
        for v in values:
            n_v[v] += int((col == v).sum())
        # number of disagreeing pairs / (m - 1)
        disagree = 0
        for a, b in combinations(col, 2):
            disagree += 0 if a == b else 1
        Do_num += 2 * disagree / (m - 1)
        Do_den += m
    if Do_den == 0:
        return float("nan")
    Do = Do_num / Do_den
    N = sum(n_v.values())
    if N < 2:
        return float("nan")
    De = 0.0
    for v in values:
        for w in values:
            if v == w:
                continue
            De += n_v[v] * n_v[w]
    De = De / (N * (N - 1))
    if De == 0:
        return 1.0
    return 1 - Do / De


def fleiss_from_categorical(label_columns: list[np.ndarray]) -> float:
    """Stack rater columns as items x raters and run statsmodels Fleiss' kappa."""
    arr = np.column_stack(label_columns)
    table, _ = aggregate_raters(arr)
    return float(fleiss_kappa(table))


# -------- main --------

def main() -> None:
    df = pd.read_csv(CSV)
    assert len(df) == 300, f"Expected 300 rows, got {len(df)}"
    for r in RATERS:
        assert r in df.columns, f"Missing rater column: {r}"

    sets = {r: df[r].apply(parse_label_set) for r in RATERS}
    binary = {r: sets[r].apply(to_binary).to_numpy() for r in RATERS}
    single = {r: sets[r].apply(to_single).to_numpy(dtype=float) for r in RATERS}

    # --- 1. Descriptives ---
    desc_lines = []
    desc_lines.append("Per-rater label distribution (raw):")
    for r in RATERS:
        counts = {0: 0, 1: 0, 2: 0, 3: 0, "multi": 0}
        for s in sets[r]:
            if not s:
                counts[0] += 1
            elif len(s) == 1:
                counts[next(iter(s))] += 1
            else:
                counts["multi"] += 1
        pass_rate = counts[0] / 300
        desc_lines.append(
            f"  {DISPLAY[r]:10s}  Pass={counts[0]:3d} ({pass_rate:.1%})  "
            f"Align={counts[1]}  Neutral={counts[2]}  Real={counts[3]}  multi={counts['multi']}"
        )

    # Sanity asserts from prior inspection
    assert binary["Ducanh"].sum() == 25, binary["Ducanh"].sum()  # 25 fails
    assert binary["Opus 4.7"].sum() == 27, binary["Opus 4.7"].sum()
    assert binary["Sarah"].sum() == 13, binary["Sarah"].sum()

    # --- 2. Binary Pass/Fail agreement ---
    bin_lines = ["", "Binary Pass(0) vs Fail(>=1) agreement (n=300):"]
    pairs = list(combinations(RATERS, 2))
    pair_pa = {}
    pair_kappa = {}
    for a, b in pairs:
        pa = pct_agreement(binary[a], binary[b])
        kp = cohen_kappa_score(binary[a], binary[b])
        pair_pa[(a, b)] = pa
        pair_kappa[(a, b)] = kp
        bin_lines.append(f"  {DISPLAY[a]:10s} vs {DISPLAY[b]:10s}: %agree={pa:.3f}  Cohen kappa={kp:.3f}")
    fk_bin = fleiss_from_categorical([binary[r] for r in RATERS])
    M_bin = np.vstack([binary[r] for r in RATERS]).astype(float)
    ka_bin = krippendorff_alpha_nominal(M_bin)
    bin_lines.append(f"  Fleiss kappa (3 raters)        : {fk_bin:.3f}")
    bin_lines.append(f"  Krippendorff alpha (nominal)   : {ka_bin:.3f}")

    # --- 3. 4-class agreement on items where Sarah is single-labeled ---
    keep = ~np.isnan(single["Sarah"])
    n_keep = int(keep.sum())
    fc_lines = ["", f"4-class (Pass/Align/Neutral/Real) agreement on n={n_keep} single-labeled items:"]
    for a, b in pairs:
        sa = single[a][keep].astype(int)
        sb = single[b][keep].astype(int)
        kp = cohen_kappa_score(sa, sb)
        pa = pct_agreement(sa, sb)
        fc_lines.append(f"  {DISPLAY[a]:10s} vs {DISPLAY[b]:10s}: %agree={pa:.3f}  Cohen kappa={kp:.3f}")
    fk_4 = fleiss_from_categorical([single[r][keep].astype(int) for r in RATERS])
    fc_lines.append(f"  Fleiss kappa (3 raters): {fk_4:.3f}")

    # --- 4. Per-criterion binary agreement ---
    crit_lines = ["", "Per-criterion binary agreement (criterion failed vs not, n=300):"]
    crit_kappa = {}  # (criterion_name) -> dict
    for code, name in CRITERIA.items():
        crit_kappa[name] = {}
        per_rater = {r: sets[r].apply(lambda s, c=code: has_criterion(s, c)).to_numpy() for r in RATERS}
        crit_lines.append(f"  -- {name} --")
        for a, b in pairs:
            kp = cohen_kappa_score(per_rater[a], per_rater[b])
            pa = pct_agreement(per_rater[a], per_rater[b])
            crit_kappa[name][(a, b)] = kp
            crit_lines.append(f"    {DISPLAY[a]:10s} vs {DISPLAY[b]:10s}: %agree={pa:.3f}  Cohen kappa={kp:.3f}")
        fk = fleiss_from_categorical([per_rater[r] for r in RATERS])
        ka = krippendorff_alpha_nominal(np.vstack([per_rater[r] for r in RATERS]).astype(float))
        crit_kappa[name]["Fleiss"] = fk
        crit_kappa[name]["alpha"] = ka
        crit_lines.append(f"    Fleiss kappa = {fk:.3f}   Krippendorff alpha = {ka:.3f}")

    # --- 5. Majority-vote Pass rate ---
    bin_stack = np.vstack([binary[r] for r in RATERS])  # 3 x 300
    fail_votes = bin_stack.sum(axis=0)
    majority_pass = (fail_votes <= 1).astype(int)  # >=2 raters say Pass
    majority_pass_rate = majority_pass.mean()
    unanimous_pass_rate = (fail_votes == 0).mean()
    mv_lines = [
        "",
        "Majority-vote acceptance (>=2 of 3 raters say Pass):",
        f"  Majority-pass rate : {majority_pass_rate:.1%}  ({int(majority_pass.sum())}/300)",
        f"  Unanimous-pass rate: {unanimous_pass_rate:.1%}  ({int((fail_votes == 0).sum())}/300)",
    ]

    # --- 6. Opus vs human-majority ---
    human_stack = np.vstack([binary["Ducanh"], binary["Sarah"]])  # Labeler 1 / Labeler 2
    human_fail_votes = human_stack.sum(axis=0)
    # human "consensus pass" only when both humans agree pass; treat split as ambiguous
    both_pass = (human_fail_votes == 0)
    both_fail = (human_fail_votes == 2)
    consensus_mask = both_pass | both_fail
    n_consensus = int(consensus_mask.sum())
    human_consensus = both_fail.astype(int)  # 1 if both humans say Fail
    opus = binary["Opus 4.7"]
    opus_vs_human_pa = pct_agreement(opus[consensus_mask], human_consensus[consensus_mask])
    opus_vs_human_kappa = cohen_kappa_score(opus[consensus_mask], human_consensus[consensus_mask])
    op_lines = [
        "",
        f"Opus 4.7 vs human consensus (both humans agree, n={n_consensus}):",
        f"  %agree={opus_vs_human_pa:.3f}  Cohen kappa={opus_vs_human_kappa:.3f}",
    ]

    # --- 7. Stratified pass rates by domain & dimension ---
    df["_majority_pass"] = majority_pass
    strat_lines = ["", "Majority-vote pass rate by stratum:"]
    for col in ("domain", "dimension"):
        strat_lines.append(f"  -- {col} --")
        g = df.groupby(col)["_majority_pass"].agg(["mean", "sum", "count"])
        for k, row in g.iterrows():
            strat_lines.append(
                f"    {k:35s}  pass_rate={row['mean']:.1%}  ({int(row['sum'])}/{int(row['count'])})"
            )

    # --- write report ---
    report = "\n".join(
        ["Test-set verification analysis (D_test, n=300)", "=" * 50]
        + desc_lines + bin_lines + fc_lines + crit_lines + mv_lines + op_lines + strat_lines
    )
    with open(TXT_OUT, "w") as f:
        f.write(report + "\n")
    print(report)

    # --- LaTeX table fragment ---
    def fmt(x):
        return f"{x:.3f}"

    rows = []
    rows.append(("Pairwise binary (Pass vs Fail) -- Cohen's $\\kappa$", "", "", ""))
    for a, b in pairs:
        rows.append((f"\\quad {DISPLAY[a]} vs {DISPLAY[b]}", fmt(pair_pa[(a, b)]), fmt(pair_kappa[(a, b)]), ""))
    rows.append(("Fleiss' $\\kappa$ (binary, 3 raters)", "", fmt(fk_bin), ""))
    rows.append(("Krippendorff's $\\alpha$ (binary)", "", "", fmt(ka_bin)))
    rows.append(("4-class Fleiss' $\\kappa$ (n=" + str(n_keep) + ")", "", fmt(fk_4), ""))
    rows.append(("Per-criterion Fleiss' $\\kappa$", "", "", ""))
    for name in ("Alignment", "Neutrality", "Realism"):
        rows.append((f"\\quad {name}", "", fmt(crit_kappa[name]["Fleiss"]), fmt(crit_kappa[name]["alpha"])))
    rows.append(("Opus 4.7 vs human consensus (n=" + str(n_consensus) + ")", fmt(opus_vs_human_pa), fmt(opus_vs_human_kappa), ""))
    rows.append(("Majority-vote pass rate", f"{majority_pass_rate:.3f}", "", ""))
    rows.append(("Unanimous pass rate", f"{unanimous_pass_rate:.3f}", "", ""))

    tex = []
    tex.append("% Auto-generated by scripts/verification_analysis.py -- do not edit by hand.")
    tex.append("\\begin{table}[h]")
    tex.append("\\centering\\small")
    tex.append("\\begin{tabular}{lccc}")
    tex.append("\\hline")
    tex.append("Metric & \\%agree / rate & $\\kappa$ & $\\alpha$ \\\\")
    tex.append("\\hline")
    for r in rows:
        tex.append(" & ".join(r) + " \\\\")
    tex.append("\\hline")
    tex.append("\\end{tabular}")
    tex.append("\\caption{Inter-annotator agreement on $D_{test}$ (n=300) across two human raters and Opus 4.7. "
               "Binary collapses labels $\\{1,2,3\\}$ to a single Fail class; per-criterion rows treat each "
               "of \\{Alignment, Neutrality, Realism\\} as an independent binary judgement. "
               "Items flagged as failing both Neutrality and Realism are collapsed to Realism, "
               "since an unrealistic dilemma cannot meaningfully be assessed for neutrality.}")
    tex.append("\\label{tab:verification_iaa}")
    tex.append("\\end{table}")
    with open(TEX_OUT, "w") as f:
        f.write("\n".join(tex) + "\n")
    print(f"\nWrote: {TXT_OUT}\nWrote: {TEX_OUT}")


if __name__ == "__main__":
    main()

